Trawling for transits in a sea of noise: A Search for Exoplanets by Analysis of WASP Optical Lightcurves and Follow-up (SEAWOLF)

Studies of transiting Neptune-size planets orbiting close to nearby bright stars can inform theories of planet formation because mass and radius and therefore mean density can be accurately estimated and compared with interior models. The distribution of such planets with stellar mass and orbital period relative to their Jovian-mass counterparts can test scenarios of orbital migration, and whether "hot" (period < 10d) Neptunes evolved from "hot" Jupiters as a result of mass loss. We searched 1763 late K and early M dwarf stars for transiting Neptunes by analyzing photometry from the Wide Angle Search for Planets and obtaining high-precision ($<10^{-3}$) follow-up photometry of stars with candidate transit signals. One star in our sample (GJ 436) hosts a previously reported hot Neptune. We identified 92 candidate signals among 80 other stars and carried out 148 observations of predicted candidate transits with 1-2 m telescopes. Data on 70 WASP signals rules out transits for 39 of them; 28 other signals are ambiguous and/or require more data. Three systems have transit-like events in follow-up photometry and we plan additional follow-up observations. On the basis of no confirmed detections in our survey, we place an upper limit of 10.25% on the occurrence of hot Neptunes around late K and early M dwarfs (95% confidence). A single confirmed detection would translate to an occurrence of 5.3$\pm$4.4%. The latter figure is similar to that from Doppler surveys, suggesting that GJ 436b may be the only transiting hot Neptune in our sample. Our analysis of Kepler data for similar but more distant late-type dwarfs yields an occurrence of 0.32$\pm$0.21%. Depending on which occurrence is applicable, we estimate that the Next Generation Transit Survey will discover either ~60 or ~1000 hot Neptunes around late K and early M-type dwarfs.

==> anc/table2.dat <==
00177+2100   0 17 43.2  21  0  5 12.4 2.45  5.319  3878.1780     4.6 ?
00492+2003   0 49 17.2  20  3 45 10.8 2.28  8.063  3502.8216     3.3 ?
01086+1714A  1  8 40.4  17 14 33 10.7 2.66  5.530  4177.7331     4.3 X
01086+1714B  1  8 40.4  17 14 33 10.7 2.66  3.743  4169.6813     3.2 ?
01550+4035   1 55  1.0  40 35  6 13.7 3.91  8.343  3387.8129    20.3 N
01578+3130   1 57 50.0  31 30 41 12.2 2.25  4.177  4225.8173     4.1 X
01587+3515   1 58 43.6  35 15 28 13.7 4.01  7.819  4191.1928     9.7 X
02083+2919   2  8 18.3  29 19 59 12.5 2.93  7.214  3786.2246     8.0 X
02111+2707   2 11 11.2  27  7 34 12.7 3.36 10.560  3894.2242     8.8 N
02192+2456A  2 19 17.5  24 56 38 13.8 4.09  6.985  4022.5748    11.9 N
02192+2456B  2 19 17.5  24 56 38 13.8 4.09  4.019  4008.5933    25.2 N
02211+3144   2 21 11.8  31 44 26 13.2 3.34 11.060  3713.1516     9.6 X
02301+2537   2 30  8.5  25 37 20 11.0 2.55  6.830  3741.6321     3.3 ?
02404+3811   2 40 29.2  38 11 30 12.5 2.91  6.525  4201.0104     9.5 X
02564+3917   2 56 27.5  39 17 21 11.8 2.39  3.525  3982.1821     4.9 X
03435+3303   3 43 32.2  33  3 28 13.6 3.84  6.106  4314.2249    18.0 ?
03532+3906   3 53 14.5  39  6 27 13.0 3.59  5.384  4174.3092     9.9 X
03571+3023   3 57 10.9  30 23 40 12.9 3.20  1.326  4808.8622     4.2 A
03591+2517   3 59  6.1  25 17 31 12.2 2.81 10.839  5020.7434     6.3 N
03598+2605A  3 59 53.7  26  5 23 12.8 4.13  6.600  4773.7144     9.7 ?
03598+2605B  3 59 53.7  26  5 23 12.8 4.13 10.180  4678.3830    11.0 X
04143+1956   4 14 23.6  19 56 13 12.2 2.55  6.413  4377.5703     6.6 X
04296+2252   4 29 39.0  22 52 57 11.7 2.56  3.169  4896.4130     3.8 ?
04395+3050   4 39 31.2  30 50 31 12.3 2.67  6.637  4620.8148     7.5 X
04527+3114   4 52 45.7  31 14 42 12.1 2.13  8.013  4115.4256     6.5 N
11463+2659  11 46 19.7  26 59 11 11.1 2.03  4.162  4089.9611     4.5 X
13052+3029  13  5 14.5  30 29  8 13.1 3.39  2.176  3963.4723    10.4 X
14162+3234  14 16 13.6  32 34 41  9.6 2.15  2.372  3862.4038     3.1 X
14591+2401  14 59 10.1  24  1 52 12.8 2.81  2.571  3773.4762     4.7 X
15015+2400  15  1 35.9  24  0 11 12.5 2.55  4.734  3944.3504     6.0 ?
15054+2338  15  5 24.1  23 38  8 12.7 3.05  2.149  3929.9450     6.2 ?
15271+3847  15 27  6.6  38 47 13 13.3 3.34  2.353  4027.9747     6.4 X
15420+3439  15 42  4.4  34 39  1 11.9 2.93  4.612  3626.4496     3.2 ?
15550+4224  15 55  5.3  42 24 39 12.2 2.31  4.131  3823.1011     5.1 X
15575+3432  15 57 33.9  34 32 22 10.9 2.45  3.185  3831.6939     2.5 ?
16306+4109A 16 30 38.9  41  9 27 13.3 3.52  4.613  4627.4186     6.5 X
16306+4109B 16 30 38.9  41  9 27 13.3 3.52  4.171  4565.0282     6.5 X
16389+3643A 16 38 54.3  36 43  1 13.5 3.70 18.311  4473.0367     5.6 X
16389+3643B 16 38 54.3  36 43  1 13.5 3.70  9.731  4635.5439     5.3 ?
16442+3455  16 44 12.0  34 55 19 11.9 2.82  9.761  4688.1481     2.7 A
17003+2521  17  0 20.3  25 21  2 13.2 3.85 16.899  4279.0841     7.9 N
17203+2432  17 20 22.8  24 32 43 11.3 2.51  1.294  3487.2367    14.3 X
17228+3748  17 22 53.6  37 48  8 12.1 2.33  2.603  4682.7087     1.6 ?
17378+2257  17 37 48.7  22 57 20  9.9 2.93  1.684  3419.2153     3.0 A
17467+5003A 17 46 43.9  50  3  6 10.8 2.38  5.705  4727.9697     1.4 ?
17467+5003B 17 46 43.9  50  3  6 10.8 2.38  5.705  4716.5628     1.3 ?
17479+4127  17 47 54.4  41 27 25 12.1 2.17 13.272  4478.0395     4.7 N
17547+4109A 17 54 47.9  41  9 31 13.2 3.58  5.389  4693.2553     8.2 N
17547+4109B 17 54 47.9  41  9 31 13.2 3.58  7.763  4360.4905     4.9 N
17547+4109C 17 54 47.9  41  9 31 13.2 3.58 12.723  4625.3566     6.7 X
17576+4837  17 57 37.3  48 37 34 13.2 3.25  1.247  4885.6120     2.6 X
17593+4902A 17 59 18.1  49  2 11 11.6 2.86 22.604  5107.9622     3.4 N
17593+4902B 17 59 18.1  49  2 11 11.6 2.86 13.562  5085.3632     3.3 ?
17596+4516  17 59 36.9  45 16 17 13.4 3.62  2.678  4586.3686     6.9 X
18022+3252  18  2 14.1  32 52 51 12.1 2.35 15.653  4422.4701     3.4 N
18075+4402  18  7 35.4  44  2  2 11.1 2.04 11.658  4579.6831     3.4 A
18202+3122A 18 20 14.1  31 22 42 11.9 2.30 13.083  4638.9475     4.1 N
18202+3122B 18 20 14.1  31 22 42 11.9 2.30 23.225  4660.0823     4.5 N
18207+3206  18 20 44.1  32  6 31 13.1 3.22 18.352  4526.8239    11.1 N
18254+3255  18 25 24.6  32 55 33 12.2 2.46  3.487  4831.8691     3.0 N
18324+3629  18 32 25.9  36 29 40 12.6 2.86 12.131  4837.0725     5.1 X
18338+4844  18 33 53.3  48 44  1 13.3 3.70  7.569  4680.2325     5.5 X
18346+4007  18 34 36.7  40  7 26 11.8 4.59  2.844  4751.8107     1.2 ?
18352+4129  18 35 17.9  41 29 14 11.8 3.31  5.275  4791.3482     1.4 N
18384+5040  18 38 27.8  50 40 33 13.0 3.46 13.213  4765.9811     7.3 N
20354+0618  20 35 25.7   6 18 30 12.6 3.38 10.613  4932.0377     6.4 N
20472+1051  20 47 16.8  10 51 36  9.8 2.09  3.520  5114.7253     1.7 N
20572+1200  20 57 16.3  12  0 24 12.4 2.95  7.372  5085.7461     4.1 X
21051+1435  21  5  7.8  14 35 28 12.9 3.31  9.690  4840.6149     7.1 N
21066+1436  21  6 41.9  14 36 18 11.8 2.19  8.788  4578.2205     3.4 N
21282+2859  21 28 13.8  28 59 59 12.4 2.52  2.519  3969.0158     4.5 ?
21285+2313  21 28 32.5  23 13 50 11.8 2.52  9.948  4070.9365     3.0 ?
21302+2312A 21 30 16.7  23 12  3 13.0 3.54  7.197  3864.9581     7.9 ?
21302+2312B 21 30 16.7  23 12  3 13.0 3.54 14.325  3924.4786     9.0 X
21334+2212  21 33 28.9  22 12 37 13.4 3.87 22.584  4216.2861    13.9 N
21393+2319  21 39 20.7  23 19 25 12.1 2.43  1.240  3890.2590     2.2 ?
21409+1824  21 40 56.8  18 24 25 11.7 2.15 10.285  4177.6665     4.7 N
21463+1437  21 46 19.4  14 37 54 10.9 2.52  6.480  5003.9123     2.9 X
22034+3217  22  3 24.9  32 17 35 13.3 3.45  3.516  4010.9616    11.1 X
22085+1425A 22  8 32.7  14 25 13 12.7 2.77  6.855  4498.9882     4.3 ?
22085+1425B 22  8 32.7  14 25 13 12.7 2.77  4.226  4561.4383     3.9 ?
22132+2342  22 13 17.9  23 42 58 11.9 2.20  3.612  3907.2321     2.4 ?
22196+1257  22 19 41.4  12 57 52 12.9 3.11  8.464  4897.2838     3.9 X
23037+2252  23  3 46.9  22 52 11 12.5 2.58  2.769  3586.6644     4.4 X
23070+2358  23  7  3.5  23 58  1 13.2 3.31  5.415  3620.6657    13.5 X
23105+2717  23 10 33.4  27 17 30 12.1 2.84  3.669  3808.5596     5.4 ?
23311+4058  23 31  6.6  40 58  6 13.2 3.38  6.645  4184.6834     5.4 ?
23350+2514  23 35  3.9  25 14 57 13.0 3.84  2.854  3734.6742     5.8 ?
23372+2100  23 37 12.1  21  0 14 12.4 2.74  3.234  3540.6167     5.2 X
23462+2826  23 46 14.1  28 26  3 13.2 4.24  5.474  3533.2420     8.5 ?
23492+3458  23 49 17.8  34 58 44 12.7 3.60  5.799  3936.5174    11.1 X
23583+2115  23 58 22.7  21 15 58 13.8 3.88  1.706  3888.2159     7.7 ?


==> anc/table3.dat <==
00177+2100            MDM 6191.85  16.6 0.032
00177+2100            MDM 6207.80   8.7 0.090
00492+2003            MDM 6195.75   2.3 0.644
01086+1714A LCOGT/Faulkes 6212.81   1.4 0.940
01086+1714A           MDM 6284.71   6.4 0.206
01086+1714B LCOGT/Faulkes 5898.79   7.5 0.047
01086+1714B LCOGT/Faulkes 6157.03   3.9 0.360
01578+3130            MDM 6205.75 117.8 0.011
01578+3130       Skinakas 6176.51   1.9 0.804
01587+3515        Okayama 6224.13   2.8 0.845
02083+2919        Okayama 6239.03   3.4 0.982
02211+3144            MDM 6201.73   5.0 0.895
02211+3144        Okayama 6245.97   2.9 0.974
02301+2537            MDM 6261.78   3.7 0.420
02404+3811            MDM 6262.88   2.7 0.758
02404+3811        Okayama 6204.15   2.9 0.914
02564+3917            MDM 6188.80   5.4 0.260
02564+3917            MDM 6202.90   0.8 0.998
03435+3303        Okayama 6262.15   2.0 0.782
03532+3906            MDM 6187.92   1.3 0.693
03532+3906        Okayama 6220.22   4.0 0.942
03571+3023            MDM 6186.92   5.2 0.357
03571+3023            MDM 6190.90   7.7 0.070
03571+3023            MDM 6194.88   7.7 0.150
03571+3023            MDM 6206.81   7.7 0.095
03571+3023            MDM 6263.85   4.4 0.423
03571+3023        Okayama 6224.06   1.5 0.426
03591+2517  LCOGT/Faulkes 6288.93   1.7 0.991
03598+2605B       Okayama 6246.09   5.6 0.943
04143+1956  LCOGT/Faulkes 6262.96   3.2 0.863
04296+2252            MDM 6290.69   3.5 0.592
04395+3050  LCOGT/Faulkes 6319.90   0.7 0.995
11463+2659  LCOGT/Faulkes 5966.97   1.6 0.967
13052+3029            MDM 6395.71   2.2 0.872
13052+3029            MDM 6397.89   2.7 0.847
13052+3029            MDM 6408.77   2.6 0.986
14162+3234  LCOGT/Faulkes 6046.85   1.9 0.718
14162+3234        Okayama 5985.18   3.4 0.315
14162+3234        Okayama 6023.13   2.8 0.257
14162+3234        Okayama 6042.11   3.3 0.040
14162+3234       Skinakas 6082.43   1.0 0.768
14162+3234       Skinakas 6101.40   9.9 0.049
14591+2401            MDM 6400.74   0.8 0.996
15015+2400            MDM 6410.73   3.7 0.865
15054+2338            MDM 6405.70   2.8 0.749
15054+2338        Okayama 6008.12   6.0 0.487
15271+3847        Okayama 6007.13   2.3 0.946
15420+3439  LCOGT/Faulkes 6402.95   1.9 0.309
15420+3439            MDM 6107.77   9.5 0.033
15550+4224  LCOGT/Faulkes 6396.94   1.8 0.932
15575+3432      LCOGT/ELP 6398.85   2.4 0.518
15575+3432            MDM 6414.77   3.0 0.375
16306+4109A           MDM 6398.77   0.9 0.989
16306+4109B LCOGT/Faulkes 6145.87   1.5 1.000
16389+3643A      Skinakas 6084.40   1.1 0.953
16389+3643B           MDM 6396.78   2.6 0.945
16442+3455      LCOGT/ELP 6376.85   2.0 0.785
16442+3455            MDM 6415.89   2.0 0.666
17203+2432            MDM 6110.79  14.9 0.240
17203+2432       Skinakas 6078.45   2.4 0.779
17203+2432       Skinakas 6100.44   2.8 0.953
 17228+3748     LCOGT/BOS 6486.76   2.1 0.208
17228+3748            MDM 6413.86   1.9 0.350
 17378+2257     LCOGT/BOS 6507.86   1.9 0.132
17378+2257            MDM 6108.83   5.7 0.050
17378+2257            MDM 6172.73   4.8 0.032
17378+2257            MDM 6406.81   5.5 0.103
17378+2257            MDM 6411.87   3.5 0.290
17378+2257       Skinakas 6440.50   1.2 0.507
17378+2257       Skinakas 6083.47   3.4 0.320
17467+5003A     LCOGT/ELP 6393.85   2.1 0.194
17467+5003A      Skinakas 6439.49   3.5 0.015
17547+4109C      Skinakas 6508.34   1.4 0.941
 17576+4837     LCOGT/BOS 6510.84   0.6 0.863
17576+4837            MDM 6409.81   1.4 0.918
17593+4902B           MDM 6400.90   2.5 0.795
17596+4516      LCOGT/ELP 6452.81   1.1 0.979
17596+4516  LCOGT/Faulkes 6378.01   2.6 0.344
18075+4402            MDM 6409.95   0.7 0.964
18324+3629            MDM 6401.91   1.3 0.858
18338+4844  LCOGT/Faulkes 6087.97   2.6 0.951
18338+4844            MDM 6405.85   3.0 0.928
18338+4844       Skinakas 6080.41   7.2 0.228
18338+4844       Skinakas 6186.36   3.3 0.850
18346+4007  LCOGT/Faulkes 6403.96   3.2 0.044
18346+4007       Skinakas 6506.33   2.3 0.055
20572+1200       Skinakas 6169.45   4.1 0.470
21282+2859            MDM 6208.76   1.4 0.971
21285+2313            MDM 6199.82   2.3 0.561
21302+2312A           MDM 6196.79   3.3 0.967
21302+2312B           MDM 6187.80   1.6 0.986
21393+2319  LCOGT/Faulkes 6133.93   2.1 0.489
21393+2319        Okayama 5866.03   2.3 0.226
21393+2319       Skinakas 6508.50   2.7 0.345
21463+1437  LCOGT/Faulkes 6150.91   4.2 0.208
21463+1437  LCOGT/Faulkes 6474.93   0.5 0.971
21463+1437  LCOGT/Faulkes 6487.89   0.5 0.950
21463+1437            MDM 6202.75   1.8 0.709
21463+1437       Skinakas 6170.35   1.9 0.688
22034+3217  LCOGT/Faulkes 6236.80   1.3 0.985
22034+3217        Okayama 6205.16   3.5 0.933
22034+3217       Skinakas 6166.48   7.3 0.810
22085+1425A LCOGT/Faulkes 6205.84   3.5 0.720
22085+1425A           MDM 6109.88   1.1 0.985
22085+1425B           MDM 6192.68   2.4 0.885
 22132+2342     LCOGT/BOS 6485.89   2.8 0.062
22132+2342            MDM 6189.74   1.8 0.527
22196+1257            MDM 6200.80   6.2 0.212
22196+1257       Skinakas 6175.40   1.3 0.944
23037+2252            MDM 6194.69   1.9 0.902
23037+2252       Skinakas 6161.47   6.4 0.221
 23070+2358          UH88 6197.99   3.3 0.999
23070+2358  LCOGT/Faulkes 6235.89   0.8 1.000
23070+2358        Okayama 6197.99  10.7 0.765
23070+2358       Skinakas 6176.33   0.5 0.952
23105+2717            MDM 6193.67   2.1 0.093
23311+4058            MDM 6204.77   9.2 0.189
23350+2514            MDM 6200.84   9.1 0.032
23372+2100            MDM 6185.92   0.3 0.999
23462+2826            MDM 6264.76   1.6 0.368
23492+3458  LCOGT/Faulkes 6151.91   1.5 0.999
23492+3458            MDM 6186.70   0.9 1.000
23492+3458        Okayama 6233.10   8.4 0.716
23492+3458       Skinakas 6163.50   4.2 0.945

